GraphEcho: Graph-Driven Unsupervised Domain Adaptation for Echocardiogram Video Segmentation

Echocardiogram video segmentation plays an important role in cardiac disease diagnosis. This paper studies the unsupervised domain adaption (UDA) for echocardiogram video segmentation, where the goal is to generalize the model trained on the source domain to other unlabelled target domains. Existing UDA segmentation methods are not suitable for this task because they do not model local information and the cyclical consistency of heartbeat. In this paper, we introduce a newly collected CardiacUDA dataset and a novel GraphEcho method for cardiac structure segmentation. Our GraphEcho comprises two innovative modules, the Spatial-wise Cross-domain Graph Matching (SCGM) and the Temporal Cycle Consistency (TCC) module, which utilize prior knowledge of echocardiogram videos, i.e., consistent cardiac structure across patients and centers and the heartbeat cyclical consistency, respectively. These two modules can better align global and local features from source and target domains, improving UDA segmentation results. Experimental results showed that our GraphEcho outperforms existing state-of-the-art UDA segmentation methods. Our collected dataset and code will be publicly released upon acceptance. This work will lay a new and solid cornerstone for cardiac structure segmentation from echocardiogram videos. Code and dataset are available at: https://github.com/xmed-lab/GraphEcho

==> Figures/visulization.py <==
import torch.nn.functional as F
import numpy as np
from options.train_options import TrainOptions
from utils.timer import Timer
import os
import time
from data import CreateSrcDataLoader
from data import CreateTrgDataLoader
from dataset.loader import Seg_PAHDataset
from model import CreateModel
#import tensorboardX
import torch.backends.cudnn as cudnn
import torch
from torch.autograd import Variable
from utils import FDA_source_to_target
import scipy.io as sio
from monai.data import DataLoader
from tqdm import tqdm
import matplotlib.pyplot as plt
# IMG_MEAN = np.array((104.00698793, 116.66876762, 122.67891434), dtype=np.float32)
# IMG_MEAN = torch.reshape( torch.from_numpy(IMG_MEAN), (1,3,1,1)  )
torch.backends.cudnn.benchmark = True
torch.backends.cudnn.enabled = True
CS_weights = np.array( (1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0,
                        1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0), dtype=np.float32 )
CS_weights = torch.from_numpy(CS_weights)

parts_num = {'1':2, '2':1, '3':2, '4':4}
view_num = ['1']
batch_size = 4 #4
num_workers = 4
device_ids = [1]
device = torch.device("cuda:{}".format(device_ids[0]))
def main():

    opt = TrainOptions()
    args = opt.initialize()
    # os.environ["CUDA_VISIBLE_DEVICES"] = args.GPU
    _t = {'iter time' : Timer()}

    model_name = args.source + '_to_' + args.target
    if not os.path.exists(args.snapshot_dir):
        os.makedirs(args.snapshot_dir)
        os.makedirs(os.path.join(args.snapshot_dir, 'logs'))
    opt.print_options(args)



    root = '/home/jyangcu/Dataset/dataset_pa_iltrasound_nii_files_3rdcenters'
    infos = np.load(f'/home/jyangcu/Dataset/dataset_pa_iltrasound_nii_files_3rdcenters/save_infos_seg.npy',allow_pickle=True).item()
    train_dataset_source = Seg_PAHDataset(infos, root, is_train=True, set_select=['gy'], view_num=view_num,
                                               seg_parts=True)
    train_dataset_target = Seg_PAHDataset(infos, root, is_train=True, set_select=['rmyy'], view_num=view_num,
                                               seg_parts=True, source_domain=False)

    sourceloader = DataLoader(train_dataset_source, batch_size=batch_size,
                                          shuffle=True, num_workers=num_workers, drop_last=True)

    targetloader = DataLoader(train_dataset_target, batch_size=batch_size,
                                          shuffle=True, num_workers=num_workers)
    test_target_dataset = Seg_PAHDataset(infos, root, is_train=False,
                                              data_list=train_dataset_target.test_list, set_select=['rmyy'],
                                              view_num=view_num, seg_parts=True)
    valid_dataset = Seg_PAHDataset(infos, root, is_train=False, data_list=train_dataset_source.valid_list,
                                        set_select=['gy'], view_num=view_num, seg_parts=True)
    test_dataset = Seg_PAHDataset(infos, root, is_train=False, data_list=train_dataset_source.test_list,
                                       set_select=['gy'], view_num=view_num, seg_parts=True)
    test_target_video_dataset = Seg_PAHDataset(infos, root, is_train=False, set_select=['rmyy_full'],
                                                    view_num=view_num, seg_parts=True,
                                                    single_frame=False, fill_mask=True)
    valid_loader = DataLoader(valid_dataset, batch_size=1, shuffle=False,
                                   num_workers=num_workers)
    test_loader = DataLoader(test_dataset, batch_size=1, shuffle=False,
                                  num_workers=num_workers)
    test_target_video_loader = DataLoader(test_target_video_dataset, batch_size=1, shuffle=False,
                                               num_workers=num_workers)
    test_target_loader = DataLoader(test_target_dataset, batch_size=1, shuffle=False,
                                         num_workers=num_workers)

    out_channels = parts_num[view_num[0]]+1
    args.num_classes = out_channels
    # model, optimizer = CreateModel(args)
    model = CreateModel(args)
    model = model.to(device)
    # model = torch.nn.DataParallel(model, device_ids=device_ids)

    cudnn.enabled = True
    cudnn.benchmark = True

    model.train()
    # model.cuda()


    # losses to log
    loss = ['loss_seg_src', 'loss_seg_trg']
    loss_train = 0.0
    loss_val = 0.0
    loss_train_list = []
    loss_val_list = []

    mean_img = torch.zeros(1, 1)
    class_weights = Variable(CS_weights).to(device)

    _t['iter time'].tic()
    num_epochs = 100

    # visual_MBT(args,view=view_num[0],epoch=-1,datasets=test_target_video_loader,dataset_type='video',is_video=True)
    visual(model,net_pth=f'/home/jyangcu/zzy/FDA/result/LB=0.09/{view_num[0]}/gy_99.pth',view=view_num[0],epoch=-1,datasets=test_target_video_loader,dataset_type='video',is_video=True)



    # for epoch in range(num_epochs):
    #     sourceloader_iter, targetloader_iter = iter(sourceloader), iter(targetloader)
    #     model.adjust_learning_rate(args, optimizer, epoch)                               # adjust learning rate                                                       # zero grad
    #     # lr = args.learning_rate * (  (1-float(epoch)/args.num_steps) ** (args.power)  )
    #     # optimizer.param_groups[0]['lr'] = lr
    #     # if len(optimizer.param_groups) > 1:
    #     #     optimizer.param_groups[1]['lr'] = lr * 10
    #
    #     total_itr_num = len(sourceloader_iter)
    #     loss_all = 0
    #     src_mask_list = []
    #     trt_mask_list = []
    #     src_pred_list = []
    #     trt_pred_list = []
    #     for i in range(total_itr_num):
    #         src_img, src_lbl, _,_ = sourceloader_iter.next()                            # new batch source
    #         trg_img, trg_lbl, _,_ = targetloader_iter.next()                            # new batch target
    #         # print(src_img.shape)
    #         # print(src_lbl.shape)
    #         # print(trg_img.shape)
    #         # print(trg_lbl.shape)
    #         scr_img_copy = src_img.clone()
    #
    #         if mean_img.shape[-1] < 2:
    #             B, C, H, W = src_img.shape
    #             # mean_img = IMG_MEAN.repeat(B,1,H,W)
    #
    #         #-------------------------------------------------------------------#
    #
    #         # 1. source to target, target to target
    #         src_in_trg = FDA_source_to_target( src_img, trg_img, L=args.LB )            # src_lbl
    #         # print(f'after FDA :{src_in_trg.max()}')
    #         # print(src_in_trg.shape)
    #         trg_in_trg = trg_img
    #
    #         # 2. Normalize
    #         src_img = src_in_trg.clone() / src_in_trg.max()                               # src, src_lbl
    #         trg_img = trg_in_trg.clone() / 255.0                              # trg, trg_lbl
    #         # src_img = src_in_trg.clone() - 127.5
    #         # trg_img = trg_in_trg.clone() - 127.5
    #
    #         #-------------------------------------------------------------------#
    #
    #         # evaluate and update params #####
    #         # src_img, src_lbl = Variable(src_img).to(device), Variable(src_lbl.long()).to(device) # to gpu
    #         src_img, src_lbl = torch.tensor(src_img).to(device), torch.tensor(src_lbl.long()).to(device)
    #         trg_img, trg_lbl = torch.tensor(trg_img).to(device), torch.tensor(trg_lbl.long()).to(device)
    #         # print(src_img.shape)
    #         src_seg_score,loss_ent_src,loss_seg_src = model(src_img, lbl=src_lbl, weight=class_weights, ita=args.ita)      # forward pass
    #         # loss_seg_src =  torch.nn.BCEWithLogitsLoss(reduction="mean")(src_seg_score, src_lbl.float())                                               # get loss
    #         # loss_ent_src = model.module.loss_ent
    #         # print(src_seg_score.shape)
    #         # get target loss, only entropy for backpro
    #         # trg_img, trg_lbl = Variable(trg_img).to(device), Variable(trg_lbl.long()).to(device) # to gpu
    #         trg_seg_score,loss_ent_trg,_ = model(trg_img, lbl=trg_lbl, weight=class_weights, ita=args.ita)      # forward pass
    #         # loss_seg_trg = torch.nn.BCEWithLogitsLoss(reduction="mean")(trg_seg_score, trg_lbl.float())                                                # get loss
    #         # loss_ent_trg = model.module.loss_ent
    #
    #         src_mask_list.append(src_lbl)
    #         trt_mask_list.append(trg_lbl)
    #         src_pred_list.append(src_seg_score)
    #         trt_pred_list.append(trg_seg_score)
    #
    #
    #         triger_ent = 0.0
    #         if epoch > num_epochs//3:
    #             triger_ent = 1.0
    #         # loss_all += loss_seg_src
    #         loss_all = loss_seg_src + triger_ent * args.entW * loss_ent_trg     # loss of seg on src, and ent on s and t
    #         optimizer.zero_grad()
    #         loss_all.backward(retain_graph=False)
    #         optimizer.step()
    #         loss_train += loss_seg_src.detach().cpu().numpy()
    #     src_mask_all = torch.cat(src_mask_list,dim=0)
    #     trt_mask_all = torch.cat(trt_mask_list, dim=0)
    #     src_pred_all = torch.cat(src_pred_list, dim=0)
    #     trt_mask_all = torch.cat(trt_pred_list, dim=0)
    #     # pixel_acc, dice, precision, specificity, recall =_calculate_overlap_metrics(src_mask_all, torch.where(torch.nn.Sigmoid()(src_pred_all) > 0.5, 1, 0))
    #
    #     # loss_val   += loss_seg_trg.detach().cpu().numpy()
    #     print('------Training Result------\n \
    #            Loss : {loss:.4f}'.format(loss=loss_all.item()))
    #
    #     if os.path.exists(os.path.join('/home/jyangcu/zzy/FDA/result',f'LB={args.LB}'))==False:
    #         os.mkdir(os.path.join('/home/jyangcu/zzy/FDA/result',f'LB={args.LB}'))
    #     if os.path.exists(os.path.join('/home/jyangcu/zzy/FDA/result',f'LB={args.LB}',f'{view_num[0]}'))==False:
    #         os.mkdir(os.path.join('/home/jyangcu/zzy/FDA/result',f'LB={args.LB}',f'{view_num[0]}'))
    #     torch.save(model.state_dict(), os.path.join('/home/jyangcu/zzy/FDA/result',f'LB={args.LB}',f'{view_num[0]}','%s_' % (args.source) + str(epoch) + '.pth'))
    #     # validation(model,epoch=epoch,datasets=valid_loader, dataset_type='Inner-Val')
    #     # validation(model,epoch=epoch,datasets=test_loader, dataset_type='Inner-Test')
    #     # validation(outer_dataset, 'Outer-Test')
    #     validation(model,epoch=epoch,datasets=test_target_loader, dataset_type='Target Domain - Test')
    #     validation(model,epoch=epoch,datasets=test_target_video_loader, dataset_type='Target Domain - Video Test', is_video=True)

def validation(network,epoch,datasets, dataset_type, is_video=False):
    count, y_true, y_pred, mse, mae, pred_frames_list, masks_list = 0, [], [], 0, 0, [], []
    network.eval()
    bce_loss = torch.nn.BCEWithLogitsLoss(reduction="mean").to(device)
    with torch.no_grad():
        progress_bar = tqdm(datasets)
        for step, (imgs, masks, _, _) in enumerate(progress_bar):
            # imgs = imgs.to(device) - 127.5
            imgs = imgs.to(device)/255.0
            masks = masks.to(device)

            if is_video:
                b, c, h, w, t = imgs.shape
                imgs = imgs.permute(0,4,1,2,3).reshape(b*t, -1, h, w)
                masks = masks.permute(0,3,1,2).reshape(b*t, h, w)#1 112 112 8

            pred_frames, _,_ = network(imgs)

            # loss = bce_loss(pred_frames, masks)

            pred_frames_list.append(pred_frames)
            masks_list.append(masks)

            count += 1

        pred_frames_list = torch.cat(pred_frames_list, dim=0)
        masks_list = torch.cat(masks_list, dim=0).unsqueeze(1)
        pred_frames_list = torch.argmax(pred_frames_list, dim=1).unsqueeze(1)
        pred = []
        mask = []
        for c in range(parts_num[view_num[0]]):
            pred_cls = torch.where(pred_frames_list == c + 1, 1, 0)
            mask_cls = torch.where(masks_list == c + 1, 1, 0)
            pred.append(pred_cls)
            mask.append(mask_cls)
        pred = torch.cat(pred, dim=1)
        mask = torch.cat(mask, dim=1)

        pixel_acc, dice, precision, specificity, recall = _calculate_overlap_metrics(pred, mask)

        print( '------Validation Result . {dataset_type} in |{current_epoch}/{total_epoch}| ------\n \
               Pixel Acc : {pixel_acc:.4f} \
               Dice : {dice:.4f} \
               Precision : {pre:.4f} \
               Specificity : {specificity:.4f} \
               Recall : {recall:.4f}'.\
               format(dataset_type=dataset_type, current_epoch=epoch, total_epoch=100,
                       pixel_acc=pixel_acc, dice=dice, pre=precision, specificity=specificity, recall=recall))

def visual(network,net_pth,view,epoch,datasets, dataset_type, is_video=True):
    count, y_true, y_pred, mse, mae, pred_frames_list, masks_list = 0, [], [], 0, 0, [], []
    network.eval()
    data_dict = torch.load(net_pth)
    network.load_state_dict(data_dict)
    bce_loss = torch.nn.BCEWithLogitsLoss(reduction="mean").to(device)
    with torch.no_grad():
        progress_bar = tqdm(datasets)
        for step, (imgs, masks, _, _) in enumerate(progress_bar):
            # imgs = imgs.to(device) - 127.5
            imgs = imgs.to(device)/255.0
            masks = masks.to(device)

            if is_video:
                b, c, h, w, t = imgs.shape
                imgs = imgs.permute(0,4,1,2,3).reshape(b*t, -1, h, w)
                masks = masks.permute(0,3,1,2).reshape(b*t, h, w)#1 112 112 8

            pred_frames, _,_ = network(imgs)


            visual_pred_frames = torch.argmax(pred_frames, dim=1)
            '''
            for frame_i in range(imgs.shape[0]):
                frame = imgs[frame_i].squeeze(0).permute(1, 2, 0).detach().cpu().numpy()

                plt.imshow(frame, cmap='gray')

                plt.axis('off')
                if os.path.exists(os.path.join(f'/home/jyangcu/zzy/FDA/img', str(step))) == False:
                    os.mkdir(os.path.join(f'/home/jyangcu/zzy/FDA/img', str(step)))
                if os.path.exists(os.path.join(f'/home/jyangcu/zzy/FDA/img', str(step), view)) == False:
                    os.mkdir(os.path.join(f'/home/jyangcu/zzy/FDA/img', str(step), view))
                plt.savefig(os.path.join(f'/home/jyangcu/zzy/FDA/img', str(step), view, f'img_{frame_i}.png'),
                            dpi=600)
                plt.close()
            print(step)
            '''
            for frame_i, pred in enumerate(visual_pred_frames):
                pred = pred.detach().cpu().numpy()
                pred_shape = pred.shape
                pred = pred.tolist()
                for pred_i in range(pred_shape[0]):
                    for pred_j in range(pred_shape[1]):
                        if view == '4':
                            if pred[pred_i][pred_j] == 1:
                                 pred[pred_i][pred_j] = [151, 187, 221, 255]
                            elif pred[pred_i][pred_j] == 2:
                                 pred[pred_i][pred_j] = [244, 177, 131, 255]
                            elif pred[pred_i][pred_j] == 3:
                                 pred[pred_i][pred_j] = [255, 217, 102, 255]
                            elif pred[pred_i][pred_j] == 4:
                                 pred[pred_i][pred_j] = [169, 209, 142, 255]
                             # elif pred[pred_i][pred_j] == 5:
                             #     pred[pred_i][pred_j] = [143, 170, 220, 80]
                            else:
                                 pred[pred_i][pred_j] = [0, 0, 0, 255]
                        if view == '1' or view == '3':
                            if pred[pred_i][pred_j] == 1:
                                 pred[pred_i][pred_j] = [244, 177, 131, 255]
                            elif pred[pred_i][pred_j] == 2:
                                 pred[pred_i][pred_j] = [169, 209, 142, 255]
                            else:
                                pred[pred_i][pred_j] = [0, 0, 0, 255]
                        if view == '2':
                            if pred[pred_i][pred_j] == 1:
                                pred[pred_i][pred_j] = [143, 170, 220, 255]
                            else:
                                pred[pred_i][pred_j] = [0, 0, 0, 255]
                pred = np.array(pred)
                # frame = imgs[frame_i].squeeze(0).permute(1, 2, 0).detach().cpu().numpy()
            
                # plt.imshow(frame, cmap='gray')
                plt.imshow(pred)
            
                plt.axis('off')
                if os.path.exists(os.path.join(f'/home/jyangcu/zzy/FDA/visual', str(step))) == False:
                    os.mkdir(os.path.join(f'/home/jyangcu/zzy/FDA/visual', str(step)))
                if os.path.exists(os.path.join(f'/home/jyangcu/zzy/FDA/visual', str(step), view)) == False:
                    os.mkdir(os.path.join(f'/home/jyangcu/zzy/FDA/visual', str(step), view))
                plt.savefig(os.path.join(f'/home/jyangcu/zzy/FDA/visual', str(step), view, f'pred_{frame_i}.png'), dpi=600)
                plt.close()


        #     pred_frames_list.append(pred_frames)
        #     masks_list.append(masks)
        #
        #     count += 1
        #
        # pred_frames_list = torch.cat(pred_frames_list, dim=0)
        # masks_list = torch.cat(masks_list, dim=0).unsqueeze(1)
        # pred_frames_list = torch.argmax(pred_frames_list, dim=1).unsqueeze(1)
        # pred = []
        # mask = []
        # for c in range(parts_num[view_num[0]]):
        #     pred_cls = torch.where(pred_frames_list == c + 1, 1, 0)
        #     mask_cls = torch.where(masks_list == c + 1, 1, 0)
        #     pred.append(pred_cls)
        #     mask.append(mask_cls)
        # pred = torch.cat(pred, dim=1)
        # mask = torch.cat(mask, dim=1)
        #
        # pixel_acc, dice, precision, specificity, recall = _calculate_overlap_metrics(pred, mask)
        #
        # print( '------Validation Result . {dataset_type} in |{current_epoch}/{total_epoch}| ------\n \
        #        Pixel Acc : {pixel_acc:.4f} \
        #        Dice : {dice:.4f} \
        #        Precision : {pre:.4f} \
        #        Specificity : {specificity:.4f} \
        #        Recall : {recall:.4f}'.\
        #        format(dataset_type=dataset_type, current_epoch=epoch, total_epoch=100,
        #                pixel_acc=pixel_acc, dice=dice, pre=precision, specificity=specificity, recall=recall))

def visual_MBT(args,view,epoch,datasets, dataset_type, is_video=True):
    count, y_true, y_pred, mse, mae, pred_frames_list, masks_list = 0, [], [], 0, 0, [], []

    network1 = CreateModel(args)
    network1 = network1.to(device)
    network1.eval()
    network1.load_state_dict(torch.load(f'/home/jyangcu/zzy/FDA/result/LB=0.01/{view}/gy_99.pth'))

    network2 = CreateModel(args)
    network2 = network2.to(device)
    network2.eval()
    network2.load_state_dict(torch.load(f'/home/jyangcu/zzy/FDA/result/LB=0.05/{view}/gy_99.pth'))

    network3 = CreateModel(args)
    network3 = network3.to(device)
    network3.eval()
    network3.load_state_dict(torch.load(f'/home/jyangcu/zzy/FDA/result/LB=0.09/{view}/gy_99.pth'))
    bce_loss = torch.nn.BCEWithLogitsLoss(reduction="mean").to(device)
    with torch.no_grad():
        progress_bar = tqdm(datasets)
        for step, (imgs, masks, _, _) in enumerate(progress_bar):
            # imgs = imgs.to(device) - 127.5
            imgs = imgs.to(device)/255.0
            masks = masks.to(device)

            if is_video:
                b, c, h, w, t = imgs.shape
                imgs = imgs.permute(0,4,1,2,3).reshape(b*t, -1, h, w)
                masks = masks.permute(0,3,1,2).reshape(b*t, h, w)#1 112 112 8

            output1, _,_ = network1(imgs)
            output1 = torch.nn.functional.softmax(output1, dim=1)

            output2, _, _ = network2(imgs)
            output2 = torch.nn.functional.softmax(output2, dim=1)

            output3, _, _ = network3(imgs)
            output3 = torch.nn.functional.softmax(output3, dim=1)

            a, b = 0.3333, 0.3333
            output = a * output1 + b * output2 + (1.0 - a - b) * output3

            pred_frames = torch.nn.functional.interpolate(output, (112, 112), mode='bilinear', align_corners=True)
            visual_pred_frames = torch.argmax(pred_frames, dim=1)

            for frame_i, pred in enumerate(visual_pred_frames):
                pred = pred.detach().cpu().numpy()
                pred_shape = pred.shape
                pred = pred.tolist()
                for pred_i in range(pred_shape[0]):
                    for pred_j in range(pred_shape[1]):
                        if view == '4':
                            if pred[pred_i][pred_j] == 1:
                                pred[pred_i][pred_j] = [151, 187, 221, 255]
                            elif pred[pred_i][pred_j] == 2:
                                pred[pred_i][pred_j] = [244, 177, 131, 255]
                            elif pred[pred_i][pred_j] == 3:
                                pred[pred_i][pred_j] = [255, 217, 102, 255]
                            elif pred[pred_i][pred_j] == 4:
                                pred[pred_i][pred_j] = [169, 209, 142, 255]
                            # elif pred[pred_i][pred_j] == 5:
                            #     pred[pred_i][pred_j] = [143, 170, 220, 80]
                            else:
                                pred[pred_i][pred_j] = [0, 0, 0, 255]
                        if view == '1' or view == '3':
                            if pred[pred_i][pred_j] == 1:
                                pred[pred_i][pred_j] = [244, 177, 131, 255]
                            elif pred[pred_i][pred_j] == 2:
                                pred[pred_i][pred_j] = [169, 209, 142, 255]
                            else:
                                pred[pred_i][pred_j] = [0, 0, 0, 255]
                        if view == '2':
                            if pred[pred_i][pred_j] == 1:
                                pred[pred_i][pred_j] = [143, 170, 220, 255]
                            else:
                                pred[pred_i][pred_j] = [0, 0, 0, 255]
                pred = np.array(pred)
                frame = imgs[frame_i].squeeze(0).permute(1, 2, 0).detach().cpu().numpy()

                plt.imshow(frame, cmap='gray')
                plt.imshow(pred)

                plt.axis('off')
                if os.path.exists(os.path.join(f'/home/jyangcu/zzy/FDA/visual_MBT', str(step))) == False:
                    os.mkdir(os.path.join(f'/home/jyangcu/zzy/FDA/visual_MBT', str(step)))
                if os.path.exists(os.path.join(f'/home/jyangcu/zzy/FDA/visual_MBT', str(step), view)) == False:
                    os.mkdir(os.path.join(f'/home/jyangcu/zzy/FDA/visual_MBT', str(step), view))
                plt.savefig(os.path.join(f'/home/jyangcu/zzy/FDA/visual_MBT', str(step), view, f'pred_{frame_i}.png'),
                            dpi=600)
                plt.close()


            pred_frames_list.append(pred_frames)
            masks_list.append(masks)

            count += 1

        pred_frames_list = torch.cat(pred_frames_list, dim=0)
        masks_list = torch.cat(masks_list, dim=0).unsqueeze(1)
        pred_frames_list = torch.argmax(pred_frames_list, dim=1).unsqueeze(1)
        pred = []
        mask = []
        for c in range(parts_num[view_num[0]]):
            pred_cls = torch.where(pred_frames_list == c + 1, 1, 0)
            mask_cls = torch.where(masks_list == c + 1, 1, 0)
            pred.append(pred_cls)
            mask.append(mask_cls)
        pred = torch.cat(pred, dim=1)
        mask = torch.cat(mask, dim=1)

        pixel_acc, dice, precision, specificity, recall = _calculate_overlap_metrics(pred, mask)

        print( '------Validation Result . {dataset_type} in |{current_epoch}/{total_epoch}| ------\n \
               Pixel Acc : {pixel_acc:.4f} \
               Dice : {dice:.4f} \
               Precision : {pre:.4f} \
               Specificity : {specificity:.4f} \
               Recall : {recall:.4f}'.\
               format(dataset_type=dataset_type, current_epoch=epoch, total_epoch=100,
                       pixel_acc=pixel_acc, dice=dice, pre=precision, specificity=specificity, recall=recall))
def _calculate_overlap_metrics( gt, pred, eps=1e-5):
    output = pred.reshape(-1, )
    target = gt.reshape(-1, ).float()

    tp = torch.sum(output * target)  # TP
    fp = torch.sum(output * (1 - target))  # FP
    fn = torch.sum((1 - output) * target)  # FN
    tn = torch.sum((1 - output) * (1 - target))  # TN

    pixel_acc = (tp + tn + eps) / (tp + tn + fp + fn + eps)
    dice = (2 * tp + eps) / (2 * tp + fp + fn + eps)
    precision = (tp + eps) / (tp + fp + eps)
    recall = (tp + eps) / (tp + fn + eps)
    specificity = (tn + eps) / (tn + fp + eps)

    return pixel_acc, dice, precision, specificity, recall

if __name__ == '__main__':
    main()


